Q$^2$Chemistry: A quantum computation platform for quantum chemistry

Quantum computer provides new opportunities for quantum chemistry. In this article, we present a versatile, extensible, and efficient software package, named Q$^2$Chemistry, for developing quantum algorithms and quantum inspired classical algorithms in the field of quantum chemistry. In Q$^2$Chemistry, wave function and Hamiltonian can be conveniently mapped into the qubit space, then quantum circuits can be generated according to a specific quantum algorithm already implemented in the package or newly developed by the users. The generated circuits can be dispatched to either a physical quantum computer, if available, or to the internal virtual quantum computer realized by simulating quantum circuit on classical supercomputers. As demonstrated by our benchmark simulations with up to 72 qubit, Q$^2$Chemistry achieves excellent performance in simulating medium scale quantum circuits. Application of Q$^2$Chemistry to simulate molecules and periodic systems are given with performance analysis.

==> figures/band_Si_new.py <==
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker
from matplotlib.ticker import MultipleLocator, FormatStrFormatter, FixedLocator
import numpy


a = [[0, -2.38255611, -2.38255611, -7.884431408, -11.48206234, 1.59174087, 4.909607694, 4.909607966, 12.81201848, -2.315261526, -2.315308874, -7.853691517, -11.40029946, 1.636289181, 4.948309909, 4.948326781, 12.83900973, -1.261665, -1.261665, -7.239759, -9.724781, 1.353598, 2.93455, 2.934551, 7.043897, -0.809966, -0.809966, -6.954678, -9.642902, 3.179179, 4.966044, 4.966044, 8.99082], 
[0.16701653, -2.288739128, -2.2887394, -7.499384253, -11.71071584, 1.644133409, 4.842365084, 4.842367805, 12.24156271, -2.222206736, -2.222208096, -7.464208089, -11.61935741, 1.688981861, 4.881311658, 4.881317916, 12.28286117, -1.212583, -1.212583, -6.700007, -10.089858, 1.410792, 3.003492, 3.003492, 7.149942, -0.734519, -0.734519, -6.252322, -10.094975, 3.220649, 5.039573, 5.039573, 9.422353], 
[0.33403305, -2.010481441, -2.010481713, -6.204861422, -11.86132408, 1.806277102, 4.63133123, 4.631331502, 10.36484757, -1.945870988, -1.945892213, -6.130257043, -11.73616584, 1.851990332, 4.670721894, 4.670744752, 10.35533174, -1.063554, -1.063554, -5.523613, -10.743607, 1.576563, 3.164204, 3.164204, 7.618258, -0.523565, -0.523566, -4.744421, -10.867683, 3.34003, 5.193108, 5.193109, 9.254881], 
[0.50104958, -1.556080072, -1.556080344, -4.79290811, -13.52423308, 2.091928668, 4.272894638, 4.27289491, 8.460838853, -1.494314298, -1.494347496, -4.736115218, -13.35175831, 2.139330366, 4.313145182, 4.313165318, 8.466783454, -0.81833, -0.81833, -4.07502, -11.340539, 1.840821, 3.236432, 3.236433, 6.877983, -0.257655, -0.257655, -2.958662, -11.553443, 3.544757, 5.184114, 5.184114, 8.355104], 
[0.6680661, -0.9457422, -0.945742472, -3.002269394, -13.86943868, 2.520514864, 3.82333091, 3.823331182, 6.549553814, -0.889600476, -0.889636123, -2.957642442, -13.77264722, 2.572048066, 3.866026941, 3.866067486, 6.562046019, -0.494941, -0.494941, -2.484472, -11.790732, 2.158542, 2.98131, 2.98131, 5.480726, -0.069496, -0.069497, -1.333001, -12.062205, 3.849149, 4.855066, 4.855066, 6.933627], 
[0.83508263, -0.275008648, -0.275008648, -1.0492263, -13.65770794, 3.074436721, 3.456301232, 3.456301504, 4.885127239, -0.243171049, -0.243218125, -1.043606331, -13.66342587, 3.14112177, 3.507497014, 3.507528035, 4.914080974, -0.161676, -0.161676, -0.907603, -12.06707, 2.391458, 2.526383, 2.526383, 4.100168, -0.180342, -0.180343, -0.986736, -12.36988, 4.508414, 4.649749, 4.649749, 6.373027], 
[1.00209916, 0, -2.72E-07, -2.72E-07, -13.70778397, 3.509251332, 3.509251332, 3.509251604, 4.597869656, 0, -0.000136873, -0.000180684, -13.74910256, 3.511956416, 3.511959682, 3.512048935, 4.48705127, 0, 0.00E+00, -2.00E-06, -12.160178, 2.29323, 2.293231, 2.293231, 3.469927, 0, 0, -1.00E-06, -12.473274, 4.396588, 4.396589, 4.396589, 5.718281], 
[1.14673971, -0.316061383, -0.316061383, -0.602254729, -13.62432882, 2.814616655, 3.643001572, 3.643001572, 4.409466699, -0.316630101, -0.316681531, -0.563590609, -13.64882124, 2.909716926, 3.707724136, 3.70777747, 4.481808724, -0.303739, -0.30374, -0.411176, -12.090219, 2.109774, 2.684601, 2.684601, 3.861702, -0.340635, -0.340636, -0.437302, -12.395643, 4.183097, 4.831228, 4.831228, 6.123808], 
[1.29138026, -1.215094144, -1.215097137, -1.935947811, -13.5015317, 2.121275336, 4.529061847, 4.529061847, 4.942236055, -1.174758428, -1.174769857, -1.878742938, -13.48182032, 2.183513227, 4.57062398, 4.570627789, 4.998049337, -0.901562, -0.901563, -1.316601, -11.881261, 1.674816, 3.537645, 3.537646, 4.364338, -0.984127, -0.984127, -1.389277, -12.163688, 3.68888, 5.748552, 5.748552, 6.53185], 
[1.43602082, -2.099765005, -2.099765277, -3.346686951, -13.27419061, 1.567028575, 5.499434436, 5.578013583, 5.578013856, -2.047270152, -2.047285934, -3.288156067, -13.29248564, 1.616486909, 5.542219721, 5.61248987, 5.612495041, -1.512384, -1.512385, -2.385761, -11.534888, 1.172032, 3.680224, 4.562065, 4.562066, -0.6389, -0.638901, -1.522284, -11.779661, 3.116129, 5.769573, 5.84407, 5.844071], 
[1.58066137, -2.849035526, -2.849035526, -4.735427042, -13.12776911, 1.17966573, 5.661898952, 7.045629698, 7.045629698, -2.791486158, -2.791496226, -4.676219683, -13.08907914, 1.224474454, 5.697891457, 7.079677678, 7.079707066, -2.046963, -2.046964, -3.509814, -11.053886, 0.716639, 2.636185, 5.667637, 5.667637, -1.208462, -1.208463, -2.70305, -11.244466, 2.605754, 4.509396, 7.035317, 7.035318], 
[1.72530193, -3.44330344, -3.44330344, -6.07439478, -11.7683297, 1.000015317, 5.202219662, 8.255010267, 8.255010267, -3.382848167, -3.38286667, -6.01464401, -11.69837384, 1.042626449, 5.237223577, 8.289604651, 8.28964438, -2.477651, -2.477652, -4.651075, -10.443165, 0.364265, 1.718554, 6.80969, 6.809691, -1.782281, -1.782282, -4.012506, -10.565528, 2.207687, 3.510995, 8.383675, 8.383676], 
[1.86994248, -3.874690503, -3.874690503, -7.33335178, -11.25702279, 1.071146435, 4.238822984, 9.267646499, 9.267646499, -3.812393019, -3.812400366, -7.273411074, -11.1928088, 1.112242437, 4.275260124, 9.305821358, 9.305833875, -2.791815, -2.791816, -5.782642, -9.708775, 0.148387, 1.003076, 7.982823, 7.982824, -2.229738, -2.229739, -5.325619, -9.750124, 1.95422, 2.759002, 9.762989, 9.762989], 
[2.01458304, -4.136591152, -4.136591152, -8.481139911, -10.59909736, 1.436772821, 3.110831139, 10.05566767, 10.05566767, -4.07332712, -4.073332834, -8.421944525, -10.53270892, 1.476709617, 3.148668033, 10.08961388, 10.08965171, -2.981759, -2.98176, -6.878421, -8.86066, 0.088908, 0.500359, 9.186564, 9.186565, -2.501548, -2.501549, -6.580208, -8.807132, 1.865339, 2.247597, 11.143267, 11.143268], 
[2.15922359, -4.224397954, -4.224397954, -9.471963492, -9.471963492, 2.12584304, 2.12584304, 10.33369597, 10.33369597, -4.160788609, -4.160821263, -9.41544217, -9.415479178, 2.164660632, 2.164702538, 10.37030726, 10.37035923, -3.045409, -3.04541, -7.911522, -7.911522, 0.200725, 0.200725, 10.095155, 10.095156, -2.592002, -2.592003, -7.746344, -7.746382, 1.956799, 1.956841, 12.514297, 12.51433], 
[2.30386414, -4.415702461, -4.415702461, -9.514347681, -9.514347681, 2.494751664, 2.494751664, 10.02333292, 10.02333292, -4.35490759, -4.3549114, -9.457281315, -9.457303084, 2.541236065, 2.541246678, 10.07139504, 10.07142062, -3.267966, -3.267967, -7.885221, -7.885222, 0.595776, 0.595777, 9.290643, 9.291547, -2.796158, -2.796578, -7.719648, -7.719729, 2.335655, 2.336116, 11.402924, 12.552477], 
[2.4485047, -4.80838867, -4.80838867, -9.582794395, -9.582794395, 3.49836215, 3.49836215, 9.161305475, 9.161305475, -4.751340535, -4.751354685, -9.526129397, -9.526134295, 3.552092944, 3.552121788, 9.217953602, 9.217987617, -3.702604, -3.702605, -7.818219, -7.818219, 1.554809, 1.554809, 7.648321, 7.648491, -3.215473, -3.215921, -7.651511, -7.651631, 3.285769, 3.286166, 9.666933, 12.495735], 
[2.59314525, -5.1284221, -5.1284221, -9.639871647, -9.639871647, 4.799435851, 4.799435851, 8.161832209, 8.161832481, -5.073553869, -5.073578088, -9.584002581, -9.584022446, 4.856717187, 4.856728072, 8.21919137, 8.219219942, -4.059173, -4.059173, -7.744867, -7.744867, 2.805204, 2.805204, 5.987947, 5.987948, -3.573385, -3.573557, -7.576801, -7.576929, 4.537491, 4.538492, 7.96777, 11.691533], 
[2.73778581, -5.245252026, -5.245252026, -9.661721849, -9.661721849, 5.655311346, 5.655311346, 7.441597601, 7.441597873, -5.191065713, -5.191079591, -9.606199456, -9.60621796, 5.715076811, 5.715087423, 7.497291425, 7.497302581, -4.194003, -4.194004, -7.71271, -7.71271, 3.914984, 3.914984, 4.738366, 4.738372, -3.710859, -3.710912, -7.543925, -7.544023, 5.550493, 5.677256, 6.808053, 9.923325], 
[2.87415423, -4.846533324, -5.439625162, -9.299518383, -9.983184149, 4.379994859, 5.969752564, 7.608039877, 8.122051605, -4.790240033, -5.386562679, -9.243857757, -9.927008683, 4.43663564, 6.02945517, 7.664425415, 8.178537009, -3.355345, -4.548209, -7.37473, -8.149154, 1.920314, 3.880262, 5.938071, 6.162405, -2.851334, -4.076343, -7.180266, -8.006837, 3.671669, 6.334301, 8.128772, 10.082178], 
[3.01052265, -4.273416824, -5.526442013, -9.020506124, -10.15956566, 2.81012732, 6.226386448, 7.938703709, 8.988015452, -4.212207796, -5.474748535, -8.965197341, -10.10103314, 2.862721495, 6.283358663, 7.993260913, 9.042070062, -2.595024, -4.669731, -7.31844, -8.295175, 0.716761, 3.789734, 7.278432, 7.897089, -2.12866, -4.197833, -7.117255, -8.158614, 2.521193, 7.347487, 9.438206, 10.267033], 
[3.14689107, -3.953042708, -5.539016668, -8.885706612, -10.22620118, 2.101684768, 6.366350409, 8.15651347, 9.371174409, -3.886856988, -5.488940908, -8.832881957, -10.16522073, 2.151529232, 6.418238448, 8.204554635, 9.419616397, -2.328491, -4.789777, -6.952828, -8.676968, 1.024429, 5.200112, 6.440733, 7.095548, -1.84285, -4.301736, -6.714893, -8.574703, 2.856233, 7.471076, 8.592078, 9.567892], 
[3.26962265, -3.661808452, -5.653747508, -8.451521673, -10.60739901, 2.319188674, 7.203165143, 7.468058501, 9.09400817, -3.595117689, -5.604157471, -8.397996325, -10.54635216, 2.368526733, 7.250791878, 7.521710926, 9.141941578, -2.013667, -4.664808, -6.501372, -9.167808, 1.389547, 5.669057, 5.93232, 6.800265, -1.497645, -4.118583, -6.203469, -9.117361, 3.253679, 7.358039, 7.812694, 8.918526], 
[3.39235423, -3.269232722, -5.510053409, -7.878152924, -11.02423887, 2.590769503, 6.274464892, 7.746585037, 8.856670971, -3.202292159, -5.460439426, -7.823802526, -10.96166954, 2.639362242, 6.321928359, 7.800636925, 8.904773361, -1.663722, -4.352303, -5.965444, -9.702398, 1.794692, 4.96971, 5.376725, 6.242896, -1.111006, -3.698059, -5.576574, -9.714065, 3.695642, 6.717049, 7.106686, 8.344043], 
[3.51508581, -2.792116645, -5.134193908, -7.170514468, -11.41418244, 2.856566551, 5.42337588, 7.29003424, 8.640660698, -2.725158667, -5.084584823, -7.115094119, -11.3460541, 2.903666201, 5.471200442, 7.343708707, 8.690199306, -1.297682, -3.902388, -5.347052, -10.228858, 2.206919, 4.347886, 4.760317, 5.794655, -0.716908, -3.090805, -4.829411, -10.305181, 4.148472, 5.953626, 6.478274, 7.872324], 
[3.63781739, -2.257520045, -4.558677363, -6.337123472, -11.5412297, 3.066111397, 4.683958603, 6.430620991, 8.371714476, -2.191047517, -4.50969414, -6.280132481, -11.45806979, 3.110606645, 4.732791619, 6.484075318, 8.424521988, -0.940838, -3.349452, -4.649536, -10.71534, 2.56902, 3.804772, 4.201316, 5.496227, -0.368065, -2.350541, -3.966672, -10.853179, 4.554251, 5.215288, 5.929036, 7.548704], 
[3.76054897, -1.70111542, -3.817051337, -5.384434748, -12.94433278, 3.20177487, 4.077435768, 5.484380007, 7.932820062, -1.636057068, -3.770093186, -5.325621683, -12.98505354, 3.242013713, 4.128197799, 5.538220735, 7.991461152, -0.620637, -2.720905, -3.877139, -11.14389, 2.80923, 3.346214, 3.712149, 5.388519, -0.116666, -1.56611, -3.01587, -11.336203, 4.578208, 4.828982, 5.464389, 7.376692], 
[3.88328055, -1.162250713, -2.946720335, -4.31619449, -12.74726844, 3.280718378, 3.618825341, 4.639464715, 7.238558454, -1.100519498, -2.904468937, -4.255802075, -12.70314626, 3.314853162, 3.672768928, 4.69470302, 7.306377129, -0.36486, -2.043522, -3.037787, -11.503869, 2.882551, 2.968129, 3.287847, 5.408926, 0.014936, -0.873831, -2.046906, -11.741266, 4.146209, 4.910235, 5.081213, 7.270141], 
[4.00601213, -0.678081716, -1.994279235, -3.134003543, -13.70915951, 3.321883769, 3.334523459, 3.974832773, 6.313858005, -0.623323692, -1.961011134, -3.073977121, -13.63781995, 3.361932676, 3.380722413, 4.033285287, 6.393389279, -0.185451, -1.352459, -2.144206, -11.788658, 2.673175, 2.827905, 2.927707, 5.208764, 0.04942, -0.394613, -1.172276, -12.060499, 4.006596, 4.782384, 4.826118, 6.844804], 
[4.12874371, -0.28446651, -1.032211834, -1.845643548, -13.61056883, 3.203173535, 3.386666741, 3.511668792, 5.303004936, -0.243966438, -1.014527968, -1.794358241, -13.59943801, 3.269335037, 3.414043848, 3.577359264, 5.390528739, -0.073964, -0.704453, -1.232445, -11.994309, 2.462203, 2.624699, 2.698315, 4.489518, 2.091401, -0.785876, -1.321593, -12.288981, 4.568228, 4.7553, 4.847236, 6.765984], 
[4.25147529, -0.036691294, -0.232883239, -0.566266305, -13.65817026, 3.292905815, 3.299378316, 3.437263872, 4.527172016, -0.023987058, -0.24351345, -0.555563875, -13.68526158, 3.358139136, 3.379042382, 3.489534775, 4.582527874, -0.017108, -0.201238, -0.40434, -12.118576, 2.335489, 2.391282, 2.48154, 3.74821, -0.018228, -0.228097, -0.440481, -12.427087, 4.439523, 4.505285, 4.607927, 6.009111], 
[4.37420687, 0, -2.72E-07, -2.72E-07, -13.70778397, 3.509251332, 3.509251332, 3.509251604, 4.597869656, 0, -0.000136873, -0.000180684, -13.74910256, 3.511956416, 3.511959682, 3.512048935, 4.48705127, 0, 0.00E+00, -2.00E-06, -12.160178, 2.29323, 2.293231, 2.293231, 3.469927, 0, 0, -1.00E-06, -12.473274, 4.396588, 4.396589, 4.396589, 5.718281]]

new_proj_ip = [[-0.41757502, -0.41757444, -0.21404523],
[-0.42099372, -0.42099351, -0.22835616],
[-0.431148, -0.43114789, -0.27736828],
[-0.44774159, -0.44774095, -0.32860932],
[-0.46996707, -0.46996636, -0.39396549],
[-0.49371814, -0.49371739, -0.46430462],
[-0.50265567, -0.50264845, -0.50264656],
[-0.49102765, -0.49102744, -0.48194129],
[-0.45948682, -0.45948626, -0.43360837],
[-0.4274217, -0.42742139, -0.38181967],
[-0.40007178, -0.40007064, -0.33080844],
[-0.37834035, -0.37834016, -0.28162537],
[-0.36255414, -0.36255378, -0.23536522],
[-0.35296574, -0.35296548, -0.19315733],
[-0.34974888, -0.34974838, -0.15664391],
[-0.34261752, -0.34261739, -0.15510947],
[-0.32804747, -0.32804693, -0.15257833],
[-0.31620784, -0.31620741, -0.15045228],
[-0.31188917, -0.31188909, -0.1496354, ],
[-0.32661906, -0.30470514, -0.16295064],
[-0.34786256, -0.30146387, -0.17319253],
[-0.35981743, -0.30094227, -0.17805545],
[-0.37053777, -0.29670817, -0.19403593],
[-0.38497488, -0.30198849, -0.21513653],
[-0.40251237, -0.31580199, -0.24118456],
[-0.42213956, -0.33693014, -0.2718664, ],
[-0.44253167, -0.36411012, -0.30694483],
[-0.46221593, -0.39592011, -0.34626174],
[-0.47975228, -0.43059699, -0.38969474],
[-0.49369404, -0.46537403, -0.43671825],
[-0.50179493, -0.49372912, -0.48224685],
[-0.50265567, -0.50264845, -0.50264656]]

new_proj_ea = [[0.56278712, 0.68450515, 0.68450566],
[0.5647262, 0.68204048, 0.68204107],
[0.57071685, 0.67430356, 0.67430418],
[0.58127676, 0.66116285, 0.66116309],
[0.59717702, 0.64473073, 0.64473127],
[0.61809652, 0.63155893, 0.63156053],
[0.63171788, 0.63172281, 0.63172723],
[0.60958813, 0.63891235, 0.63891317],
[0.58290238, 0.67062635, 0.67063008],
[0.56206095, 0.70633067, 0.70891351],
[0.54765659, 0.71205065, 0.76283007],
[0.54097163, 0.69512074, 0.80729514],
[0.54353185, 0.65977034, 0.84464037],
[0.55692526, 0.61836895, 0.87344392],
[0.58221013, 0.58221056, 0.88376041],
[0.59604521, 0.59604528, 0.87277528],
[0.63319536, 0.63319578, 0.84141207],
[0.68113778, 0.6811383, 0.8047069, ],
[0.71268308, 0.712684, 0.77817804],
[0.66570027, 0.72423654, 0.78431967],
[0.60786068, 0.73356663, 0.79640276],
[0.58172443, 0.73852289, 0.80416904],
[0.58969917, 0.76911781, 0.77907427],
[0.59965179, 0.73498346, 0.78932472],
[0.60936442, 0.70371806, 0.77253239],
[0.61696936, 0.67658562, 0.74094376],
[0.62179955, 0.65436431, 0.70618444],
[0.62447428, 0.63762703, 0.67518404],
[0.62620493, 0.6268944, 0.6508721, ],
[0.62280284, 0.62812277, 0.63412687],
[0.62604883, 0.62683215, 0.63089715],
[0.63171788, 0.63172281, 0.63172723]]

new_noproj_ip = [[-0.42982116, -0.42982075, -0.2190742, ],
[-0.43322548, -0.43322454, -0.23346589],
[-0.44342743, -0.44342705, -0.28260201],
[-0.46043398, -0.46043349, -0.33559964],
[-0.48406997, -0.48406885, -0.40255139],
[-0.51198907, -0.51198753, -0.47794138],
[-0.52801933, -0.5280183, -0.52801733],
[-0.50670619, -0.50670608, -0.50098493],
[-0.46899997, -0.46899922, -0.44707252],
[-0.43520925, -0.43520895, -0.39282339],
[-0.40740328, -0.40740284, -0.34068544],
[-0.38574795, -0.3857477, -0.29111419],
[-0.3702626, -0.37026256, -0.2448206, ],
[-0.36097086, -0.36097046, -0.20264391],
[-0.35787352, -0.35787322, -0.16582655],
[-0.35001417, -0.35001407, -0.16400586],
[-0.33437153, -0.33436893, -0.1609588, ],
[-0.32190116, -0.32189587, -0.15863952],
[-0.31740409, -0.31740384, -0.15782194],
[-0.33252925, -0.31010636, -0.17098709],
[-0.35464304, -0.30694165, -0.18097317],
[-0.36731172, -0.30656467, -0.1856902, ],
[-0.37801076, -0.30234849, -0.20143471],
[-0.39253447, -0.30785723, -0.22219192],
[-0.41035624, -0.32197407, -0.24784032],
[-0.43058551, -0.3434521, -0.27822881],
[-0.45198891, -0.37109182, -0.31329918],
[-0.47318568, -0.40364687, -0.3531391, ],
[-0.49287892, -0.43971405, -0.39799233],
[-0.50995685, -0.47738165, -0.44807554],
[-0.52304745, -0.51219494, -0.50028713],
[-0.52801933, -0.5280183, -0.52801733]]

new_noproj_ea = [[0.55135059, 0.67109666, 0.67109709],
[0.55322795, 0.66874199, 0.66874277],
[0.55897538, 0.6612025, 0.66120312],
[0.56894202, 0.6479877, 0.64798837],
[0.58347141, 0.63051834, 0.63051986],
[0.60111589, 0.61364158, 0.61364301],
[0.60737484, 0.60737539, 0.6073762, ],
[0.59073698, 0.62356436, 0.62356667],
[0.56913268, 0.66123396, 0.66123545],
[0.55089909, 0.69902913, 0.70317846],
[0.53789625, 0.70495603, 0.75548481],
[0.53188707, 0.68766895, 0.79961021],
[0.53470415, 0.6518196, 0.83741866],
[0.54818758, 0.60999766, 0.8650989, ],
[0.57358665, 0.57358674, 0.87500933],
[0.58825679, 0.58825884, 0.86123681],
[0.62646006, 0.62646643, 0.83365731],
[0.67480118, 0.67480764, 0.79736156],
[0.70646465, 0.70646493, 0.77090621],
[0.65932187, 0.71792719, 0.77662617],
[0.60080044, 0.72718074, 0.78801327],
[0.57377644, 0.73207205, 0.79527859],
[0.58172031, 0.76017928, 0.77264628],
[0.59157081, 0.72593267, 0.78297438],
[0.60114116, 0.69437969, 0.76631371],
[0.60853306, 0.66666727, 0.73479799],
[0.61296723, 0.64348619, 0.69990864],
[0.61485821, 0.62533475, 0.66837491],
[0.61265878, 0.61508056, 0.64275934],
[0.60591076, 0.61411481, 0.6231311, ],
[0.60521996, 0.60943835, 0.61182242],
[0.60737484, 0.60737539, 0.6073762, ]]

a = numpy.array(a)
new_proj_ip = -numpy.array(new_proj_ip) * 27.211386245988
offset_ip = new_proj_ip[0:16].max()
new_proj_ip -= offset_ip
new_proj_ea = numpy.array(new_proj_ea) * 27.211386245988 - offset_ip
new_noproj_ip = -numpy.array(new_noproj_ip) * 27.211386245988
offset_ip = new_noproj_ip[0:16].max()
new_noproj_ip -= offset_ip
new_noproj_ea = numpy.array(new_noproj_ea) * 27.211386245988 - offset_ip

x = a[:, 0]
y = a[:, 1:]
plt.figure(figsize=(10.5, 6.75))

title_fontsize = 32
axis_title_fontsize = 32
axis_tick_fontsize = 28
legend_fontsize = 24
linewidth = 1.5
marksize = 8

plt.rcParams['xtick.direction'] = 'in'
plt.rcParams['ytick.direction'] = 'in'
plt.rcParams['xtick.top'] = True
plt.rcParams['ytick.right'] = True
plt.rcParams['xtick.major.width'] = linewidth + 0.5
plt.rcParams['ytick.major.width'] = linewidth + 0.5
plt.rcParams['xtick.minor.width'] = linewidth + 0.5
plt.rcParams['ytick.minor.width'] = linewidth + 0.5
plt.rcParams['xtick.major.size'] = 6
plt.rcParams['xtick.minor.size'] = 3
plt.rcParams['ytick.major.size'] = 6
plt.rcParams['ytick.minor.size'] = 3
xmajorLocator   = FixedLocator([0., 1.00209916, 2.15922359, 2.73778581, 3.14689107, 4.37420687]) #将x主刻度标签设置为20的倍数
xmajorFormatter = FormatStrFormatter('%3.1f') #设置x轴标签文本的格式
# xminorLocator   = MultipleLocator(0.2) #将x轴次刻度标签设置为5的倍数
ymajorLocator   = MultipleLocator(4) #将y轴主刻度标签设置为0.5的倍数
ymajorFormatter = FormatStrFormatter('%.0f') #设置y轴标签文本的格式
yminorLocator   = MultipleLocator(1) #将此y轴次刻度标签设置为0.1的倍数

ax = plt.subplot(111)
# ax2 = ax.twiny()

#设置主刻度标签的位置,标签文本的格式
ax.xaxis.set_major_locator(xmajorLocator)
ax.xaxis.set_major_formatter(xmajorFormatter)
ax.yaxis.set_major_locator(ymajorLocator)
ax.yaxis.set_major_formatter(ymajorFormatter)
#显示次刻度标签的位置,没有标签文本
# ax.xaxis.set_minor_locator(xminorLocator)
ax.yaxis.set_minor_locator(yminorLocator)


ax.xaxis.grid(True, which='major', linestyle='-', color='lightgrey') #x坐标轴的网格使用主刻度
gca = plt.gca()
gca.tick_params(pad=15)
gca.spines['top'].set_linewidth(linewidth + 0.5)
gca.spines['bottom'].set_linewidth(linewidth + 0.5)
gca.spines['left'].set_linewidth(linewidth + 0.5)
gca.spines['right'].set_linewidth(linewidth + 0.5)

# plt.xlabel("R(H-H) (Angstrom)", fontdict={'family':'Times New Roman', 'size':axis_title_fontsize})
# plt.ylabel("Energy (eV)", fontdict={'family':'Times New Roman', 'size':axis_title_fontsize}, labelpad=0)
# plt.title('$\mathregular{H_2\ chain}$', fontsize=title_fontsize)
# plt.axes([0., 0., 1., .8])
plt.xlim((0,4.37420687))
plt.ylim((-6,12))
plt.xticks([0., 1.00209916, 2.15922359, 2.73778581, 3.14689107, 4.37420687], ['L', 'Γ', 'X', 'W', 'K', 'Γ'], fontproperties = 'Times New Roman', size=axis_tick_fontsize)
plt.yticks(fontproperties = 'Times New Roman', size=axis_tick_fontsize)
# plt.gca().xaxis.set_major_formatter(ticker.FormatStrFormatter("%.1f"))

plt.plot([0,4.37420687], [0.0, 0.0], label=None, linewidth=linewidth, linestyle='-', marker=None, markersize=marksize, color='black')

x_old = x.copy()
y_old = y.copy()
x_new = numpy.arange(101) * 1. / 100. * 4.37420687
y_new = []
import scipy.interpolate
for i in range(y.shape[1]):
    x_axis = x_old.copy()
    y_axis = y[:, i].copy()
    f_y_new = scipy.interpolate.interp1d(x_axis, y_axis, "cubic")
    y_new.append(f_y_new(x_new))

y_new = numpy.array(y_new).transpose(1, 0)
print(y_new.shape)

# plt.plot(x, y[:, 24], label="HSE", linewidth=linewidth, linestyle=' ', marker='^', markersize=marksize, color='black')
# plt.plot(x, y[:, 25], label=None, linewidth=linewidth, linestyle=' ', marker='^', markersize=marksize, color='black')
# plt.plot(x, y[:, 26], label=None, linewidth=linewidth, linestyle=' ', marker='^', markersize=marksize, color='black')
# plt.plot(x, y[:, 27], label=None, linewidth=linewidth, linestyle=' ', marker='^', markersize=marksize, color='black')
# plt.plot(x, y[:, 28], label=None, linewidth=linewidth, linestyle=' ', marker='^', markersize=marksize, color='black')
# plt.plot(x, y[:, 29], label=None, linewidth=linewidth, linestyle=' ', marker='^', markersize=marksize, color='black')
# plt.plot(x, y[:, 30], label=None, linewidth=linewidth, linestyle=' ', marker='^', markersize=marksize, color='black')
# plt.plot(x, y[:, 31], label=None, linewidth=linewidth, linestyle=' ', marker='^', markersize=marksize, color='black')

plt.plot(x_new, y_new[:, 0], label="EOM-CCSD", linewidth=linewidth, linestyle='--', marker=None, markersize=marksize, color='black')
plt.plot(x_new, y_new[:, 1], label=None, linewidth=linewidth, linestyle='--', marker=None, markersize=marksize, color='black')
plt.plot(x_new, y_new[:, 2], label=None, linewidth=linewidth, linestyle='--', marker=None, markersize=marksize, color='black')
# plt.plot(x_new, y_new[:, 3], label=None, linewidth=linewidth, linestyle='--', marker=None, markersize=marksize, color='black')
plt.plot(x_new, y_new[:, 4], label=None, linewidth=linewidth, linestyle='--', marker=None, markersize=marksize, color='black')
plt.plot(x_new, y_new[:, 5], label=None, linewidth=linewidth, linestyle='--', marker=None, markersize=marksize, color='black')
plt.plot(x_new, y_new[:, 6], label=None, linewidth=linewidth, linestyle='--', marker=None, markersize=marksize, color='black')
# plt.plot(x_new, y_new[:, 7], label=None, linewidth=linewidth, linestyle='--', marker=None, markersize=marksize, color='black')

# plt.plot(x, new_proj_ip[:, 0], label="EOM-ADAPT-C", linewidth=linewidth, linestyle='--', marker='o', markersize=marksize, color='cornflowerblue')
# plt.plot(x, new_proj_ip[:, 1], label=None, linewidth=linewidth, linestyle='--', marker='o', markersize=marksize, color='cornflowerblue')
# plt.plot(x, new_proj_ip[:, 2], label=None, linewidth=linewidth, linestyle='--', marker='o', markersize=marksize, color='cornflowerblue')
# plt.plot(x, new_proj_ea[:, 0], label=None, linewidth=linewidth, linestyle='--', marker='o', markersize=marksize, color='cornflowerblue')
# plt.plot(x, new_proj_ea[:, 1], label=None, linewidth=linewidth, linestyle='--', marker='o', markersize=marksize, color='cornflowerblue')
# plt.plot(x, new_proj_ea[:, 2], label=None, linewidth=linewidth, linestyle='--', marker='o', markersize=marksize, color='cornflowerblue')

plt.plot(x, y[:, 8], label="EOM-ADAPT-C", linewidth=linewidth, linestyle=':', marker='o', markersize=marksize, color='mediumblue')
plt.plot(x, y[:, 9], label=None, linewidth=linewidth, linestyle=':', marker='o', markersize=marksize, color='mediumblue')
plt.plot(x, y[:, 10], label=None, linewidth=linewidth, linestyle=':', marker='o', markersize=marksize, color='mediumblue')
# plt.plot(x, y[:, 11], label=None, linewidth=linewidth, linestyle=':', marker='o', markersize=marksize, color='mediumblue')
plt.plot(x, y[:, 12], label=None, linewidth=linewidth, linestyle=':', marker='o', markersize=marksize, color='mediumblue')
plt.plot(x, y[:, 13], label=None, linewidth=linewidth, linestyle=':', marker='o', markersize=marksize, color='mediumblue')
plt.plot(x, y[:, 14], label=None, linewidth=linewidth, linestyle=':', marker='o', markersize=marksize, color='mediumblue')
# plt.plot(x, y[:, 15], label=None, linewidth=linewidth, linestyle=':', marker='o', markersize=marksize, color='mediumblue')

# plt.plot(x, new_noproj_ip[:, 0], label="EOM-NP", linewidth=linewidth, linestyle=':', marker=None, markersize=marksize, color='darkgreen')
# plt.plot(x, new_noproj_ip[:, 1], label=None, linewidth=linewidth, linestyle=':', marker=None, markersize=marksize, color='darkgreen')
# plt.plot(x, new_noproj_ip[:, 2], label=None, linewidth=linewidth, linestyle=':', marker=None, markersize=marksize, color='darkgreen')
# plt.plot(x, new_noproj_ea[:, 0], label=None, linewidth=linewidth, linestyle=':', marker=None, markersize=marksize, color='darkgreen')
# plt.plot(x, new_noproj_ea[:, 1], label=None, linewidth=linewidth, linestyle=':', marker=None, markersize=marksize, color='darkgreen')
# plt.plot(x, new_noproj_ea[:, 2], label=None, linewidth=linewidth, linestyle=':', marker=None, markersize=marksize, color='darkgreen')

# plt.plot(x_new, y_new[:, 16], label="PBE", linewidth=linewidth - 0.75, linestyle='-.', marker=None, markersize=marksize, color='darkorange')
# plt.plot(x_new, y_new[:, 17], label=None, linewidth=linewidth - 0.75, linestyle='-.', marker=None, markersize=marksize, color='darkorange')
# plt.plot(x_new, y_new[:, 18], label=None, linewidth=linewidth - 0.75, linestyle='-.', marker=None, markersize=marksize, color='darkorange')
# plt.plot(x_new, y_new[:, 19], label=None, linewidth=linewidth - 0.75, linestyle='-.', marker=None, markersize=marksize, color='darkorange')
# plt.plot(x_new, y_new[:, 20], label=None, linewidth=linewidth - 0.75, linestyle='-.', marker=None, markersize=marksize, color='darkorange')
# plt.plot(x_new, y_new[:, 21], label=None, linewidth=linewidth - 0.75, linestyle='-.', marker=None, markersize=marksize, color='darkorange')
# plt.plot(x_new, y_new[:, 22], label=None, linewidth=linewidth - 0.75, linestyle='-.', marker=None, markersize=marksize, color='darkorange')
# plt.plot(x_new, y_new[:, 23], label=None, linewidth=linewidth - 0.75, linestyle='-.', marker=None, markersize=marksize, color='darkorange')

# plt.legend(ncol=2, prop={'family':'Times New Roman', 'size':legend_fontsize}, loc='upper left', bbox_to_anchor=(0.22, 1.19), frameon=False)

plt.subplots_adjust(left=0.11, right=0.95, top=0.85, bottom=0.1)

plt.savefig("band-Si-band.png")


==> figures/band_Si_new_err.py <==
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker
from matplotlib.ticker import MultipleLocator, FormatStrFormatter, FixedLocator, LogLocator
import numpy


a = [[0, -2.38255611, -2.38255611, -7.884431408, -11.48206234, 1.59174087, 4.909607694, 4.909607966, 12.81201848, -2.315261526, -2.315308874, -7.853691517, -11.40029946, 1.636289181, 4.948309909, 4.948326781, 12.83900973, -1.261665, -1.261665, -7.239759, -9.724781, 1.353598, 2.93455, 2.934551, 7.043897, -0.809966, -0.809966, -6.954678, -9.642902, 3.179179, 4.966044, 4.966044, 8.99082], 
[0.16701653, -2.288739128, -2.2887394, -7.499384253, -11.71071584, 1.644133409, 4.842365084, 4.842367805, 12.24156271, -2.222206736, -2.222208096, -7.464208089, -11.61935741, 1.688981861, 4.881311658, 4.881317916, 12.28286117, -1.212583, -1.212583, -6.700007, -10.089858, 1.410792, 3.003492, 3.003492, 7.149942, -0.734519, -0.734519, -6.252322, -10.094975, 3.220649, 5.039573, 5.039573, 9.422353], 
[0.33403305, -2.010481441, -2.010481713, -6.204861422, -11.86132408, 1.806277102, 4.63133123, 4.631331502, 10.36484757, -1.945870988, -1.945892213, -6.130257043, -11.73616584, 1.851990332, 4.670721894, 4.670744752, 10.35533174, -1.063554, -1.063554, -5.523613, -10.743607, 1.576563, 3.164204, 3.164204, 7.618258, -0.523565, -0.523566, -4.744421, -10.867683, 3.34003, 5.193108, 5.193109, 9.254881], 
[0.50104958, -1.556080072, -1.556080344, -4.79290811, -13.52423308, 2.091928668, 4.272894638, 4.27289491, 8.460838853, -1.494314298, -1.494347496, -4.736115218, -13.35175831, 2.139330366, 4.313145182, 4.313165318, 8.466783454, -0.81833, -0.81833, -4.07502, -11.340539, 1.840821, 3.236432, 3.236433, 6.877983, -0.257655, -0.257655, -2.958662, -11.553443, 3.544757, 5.184114, 5.184114, 8.355104], 
[0.6680661, -0.9457422, -0.945742472, -3.002269394, -13.86943868, 2.520514864, 3.82333091, 3.823331182, 6.549553814, -0.889600476, -0.889636123, -2.957642442, -13.77264722, 2.572048066, 3.866026941, 3.866067486, 6.562046019, -0.494941, -0.494941, -2.484472, -11.790732, 2.158542, 2.98131, 2.98131, 5.480726, -0.069496, -0.069497, -1.333001, -12.062205, 3.849149, 4.855066, 4.855066, 6.933627], 
[0.83508263, -0.275008648, -0.275008648, -1.0492263, -13.65770794, 3.074436721, 3.456301232, 3.456301504, 4.885127239, -0.243171049, -0.243218125, -1.043606331, -13.66342587, 3.14112177, 3.507497014, 3.507528035, 4.914080974, -0.161676, -0.161676, -0.907603, -12.06707, 2.391458, 2.526383, 2.526383, 4.100168, -0.180342, -0.180343, -0.986736, -12.36988, 4.508414, 4.649749, 4.649749, 6.373027], 
[1.00209916, 0, -2.72E-07, -2.72E-07, -13.70778397, 3.509251332, 3.509251332, 3.509251604, 4.597869656, 0, -0.000136873, -0.000180684, -13.74910256, 3.511956416, 3.511959682, 3.512048935, 4.48705127, 0, 0.00E+00, -2.00E-06, -12.160178, 2.29323, 2.293231, 2.293231, 3.469927, 0, 0, -1.00E-06, -12.473274, 4.396588, 4.396589, 4.396589, 5.718281], 
[1.14673971, -0.316061383, -0.316061383, -0.602254729, -13.62432882, 2.814616655, 3.643001572, 3.643001572, 4.409466699, -0.316630101, -0.316681531, -0.563590609, -13.64882124, 2.909716926, 3.707724136, 3.70777747, 4.481808724, -0.303739, -0.30374, -0.411176, -12.090219, 2.109774, 2.684601, 2.684601, 3.861702, -0.340635, -0.340636, -0.437302, -12.395643, 4.183097, 4.831228, 4.831228, 6.123808], 
[1.29138026, -1.215094144, -1.215097137, -1.935947811, -13.5015317, 2.121275336, 4.529061847, 4.529061847, 4.942236055, -1.174758428, -1.174769857, -1.878742938, -13.48182032, 2.183513227, 4.57062398, 4.570627789, 4.998049337, -0.901562, -0.901563, -1.316601, -11.881261, 1.674816, 3.537645, 3.537646, 4.364338, -0.984127, -0.984127, -1.389277, -12.163688, 3.68888, 5.748552, 5.748552, 6.53185], 
[1.43602082, -2.099765005, -2.099765277, -3.346686951, -13.27419061, 1.567028575, 5.499434436, 5.578013583, 5.578013856, -2.047270152, -2.047285934, -3.288156067, -13.29248564, 1.616486909, 5.542219721, 5.61248987, 5.612495041, -1.512384, -1.512385, -2.385761, -11.534888, 1.172032, 3.680224, 4.562065, 4.562066, -0.6389, -0.638901, -1.522284, -11.779661, 3.116129, 5.769573, 5.84407, 5.844071], 
[1.58066137, -2.849035526, -2.849035526, -4.735427042, -13.12776911, 1.17966573, 5.661898952, 7.045629698, 7.045629698, -2.791486158, -2.791496226, -4.676219683, -13.08907914, 1.224474454, 5.697891457, 7.079677678, 7.079707066, -2.046963, -2.046964, -3.509814, -11.053886, 0.716639, 2.636185, 5.667637, 5.667637, -1.208462, -1.208463, -2.70305, -11.244466, 2.605754, 4.509396, 7.035317, 7.035318], 
[1.72530193, -3.44330344, -3.44330344, -6.07439478, -11.7683297, 1.000015317, 5.202219662, 8.255010267, 8.255010267, -3.382848167, -3.38286667, -6.01464401, -11.69837384, 1.042626449, 5.237223577, 8.289604651, 8.28964438, -2.477651, -2.477652, -4.651075, -10.443165, 0.364265, 1.718554, 6.80969, 6.809691, -1.782281, -1.782282, -4.012506, -10.565528, 2.207687, 3.510995, 8.383675, 8.383676], 
[1.86994248, -3.874690503, -3.874690503, -7.33335178, -11.25702279, 1.071146435, 4.238822984, 9.267646499, 9.267646499, -3.812393019, -3.812400366, -7.273411074, -11.1928088, 1.112242437, 4.275260124, 9.305821358, 9.305833875, -2.791815, -2.791816, -5.782642, -9.708775, 0.148387, 1.003076, 7.982823, 7.982824, -2.229738, -2.229739, -5.325619, -9.750124, 1.95422, 2.759002, 9.762989, 9.762989], 
[2.01458304, -4.136591152, -4.136591152, -8.481139911, -10.59909736, 1.436772821, 3.110831139, 10.05566767, 10.05566767, -4.07332712, -4.073332834, -8.421944525, -10.53270892, 1.476709617, 3.148668033, 10.08961388, 10.08965171, -2.981759, -2.98176, -6.878421, -8.86066, 0.088908, 0.500359, 9.186564, 9.186565, -2.501548, -2.501549, -6.580208, -8.807132, 1.865339, 2.247597, 11.143267, 11.143268], 
[2.15922359, -4.224397954, -4.224397954, -9.471963492, -9.471963492, 2.12584304, 2.12584304, 10.33369597, 10.33369597, -4.160788609, -4.160821263, -9.41544217, -9.415479178, 2.164660632, 2.164702538, 10.37030726, 10.37035923, -3.045409, -3.04541, -7.911522, -7.911522, 0.200725, 0.200725, 10.095155, 10.095156, -2.592002, -2.592003, -7.746344, -7.746382, 1.956799, 1.956841, 12.514297, 12.51433], 
[2.30386414, -4.415702461, -4.415702461, -9.514347681, -9.514347681, 2.494751664, 2.494751664, 10.02333292, 10.02333292, -4.35490759, -4.3549114, -9.457281315, -9.457303084, 2.541236065, 2.541246678, 10.07139504, 10.07142062, -3.267966, -3.267967, -7.885221, -7.885222, 0.595776, 0.595777, 9.290643, 9.291547, -2.796158, -2.796578, -7.719648, -7.719729, 2.335655, 2.336116, 11.402924, 12.552477], 
[2.4485047, -4.80838867, -4.80838867, -9.582794395, -9.582794395, 3.49836215, 3.49836215, 9.161305475, 9.161305475, -4.751340535, -4.751354685, -9.526129397, -9.526134295, 3.552092944, 3.552121788, 9.217953602, 9.217987617, -3.702604, -3.702605, -7.818219, -7.818219, 1.554809, 1.554809, 7.648321, 7.648491, -3.215473, -3.215921, -7.651511, -7.651631, 3.285769, 3.286166, 9.666933, 12.495735], 
[2.59314525, -5.1284221, -5.1284221, -9.639871647, -9.639871647, 4.799435851, 4.799435851, 8.161832209, 8.161832481, -5.073553869, -5.073578088, -9.584002581, -9.584022446, 4.856717187, 4.856728072, 8.21919137, 8.219219942, -4.059173, -4.059173, -7.744867, -7.744867, 2.805204, 2.805204, 5.987947, 5.987948, -3.573385, -3.573557, -7.576801, -7.576929, 4.537491, 4.538492, 7.96777, 11.691533], 
[2.73778581, -5.245252026, -5.245252026, -9.661721849, -9.661721849, 5.655311346, 5.655311346, 7.441597601, 7.441597873, -5.191065713, -5.191079591, -9.606199456, -9.60621796, 5.715076811, 5.715087423, 7.497291425, 7.497302581, -4.194003, -4.194004, -7.71271, -7.71271, 3.914984, 3.914984, 4.738366, 4.738372, -3.710859, -3.710912, -7.543925, -7.544023, 5.550493, 5.677256, 6.808053, 9.923325], 
[2.87415423, -4.846533324, -5.439625162, -9.299518383, -9.983184149, 4.379994859, 5.969752564, 7.608039877, 8.122051605, -4.790240033, -5.386562679, -9.243857757, -9.927008683, 4.43663564, 6.02945517, 7.664425415, 8.178537009, -3.355345, -4.548209, -7.37473, -8.149154, 1.920314, 3.880262, 5.938071, 6.162405, -2.851334, -4.076343, -7.180266, -8.006837, 3.671669, 6.334301, 8.128772, 10.082178], 
[3.01052265, -4.273416824, -5.526442013, -9.020506124, -10.15956566, 2.81012732, 6.226386448, 7.938703709, 8.988015452, -4.212207796, -5.474748535, -8.965197341, -10.10103314, 2.862721495, 6.283358663, 7.993260913, 9.042070062, -2.595024, -4.669731, -7.31844, -8.295175, 0.716761, 3.789734, 7.278432, 7.897089, -2.12866, -4.197833, -7.117255, -8.158614, 2.521193, 7.347487, 9.438206, 10.267033], 
[3.14689107, -3.953042708, -5.539016668, -8.885706612, -10.22620118, 2.101684768, 6.366350409, 8.15651347, 9.371174409, -3.886856988, -5.488940908, -8.832881957, -10.16522073, 2.151529232, 6.418238448, 8.204554635, 9.419616397, -2.328491, -4.789777, -6.952828, -8.676968, 1.024429, 5.200112, 6.440733, 7.095548, -1.84285, -4.301736, -6.714893, -8.574703, 2.856233, 7.471076, 8.592078, 9.567892], 
[3.26962265, -3.661808452, -5.653747508, -8.451521673, -10.60739901, 2.319188674, 7.203165143, 7.468058501, 9.09400817, -3.595117689, -5.604157471, -8.397996325, -10.54635216, 2.368526733, 7.250791878, 7.521710926, 9.141941578, -2.013667, -4.664808, -6.501372, -9.167808, 1.389547, 5.669057, 5.93232, 6.800265, -1.497645, -4.118583, -6.203469, -9.117361, 3.253679, 7.358039, 7.812694, 8.918526], 
[3.39235423, -3.269232722, -5.510053409, -7.878152924, -11.02423887, 2.590769503, 6.274464892, 7.746585037, 8.856670971, -3.202292159, -5.460439426, -7.823802526, -10.96166954, 2.639362242, 6.321928359, 7.800636925, 8.904773361, -1.663722, -4.352303, -5.965444, -9.702398, 1.794692, 4.96971, 5.376725, 6.242896, -1.111006, -3.698059, -5.576574, -9.714065, 3.695642, 6.717049, 7.106686, 8.344043], 
[3.51508581, -2.792116645, -5.134193908, -7.170514468, -11.41418244, 2.856566551, 5.42337588, 7.29003424, 8.640660698, -2.725158667, -5.084584823, -7.115094119, -11.3460541, 2.903666201, 5.471200442, 7.343708707, 8.690199306, -1.297682, -3.902388, -5.347052, -10.228858, 2.206919, 4.347886, 4.760317, 5.794655, -0.716908, -3.090805, -4.829411, -10.305181, 4.148472, 5.953626, 6.478274, 7.872324], 
[3.63781739, -2.257520045, -4.558677363, -6.337123472, -11.5412297, 3.066111397, 4.683958603, 6.430620991, 8.371714476, -2.191047517, -4.50969414, -6.280132481, -11.45806979, 3.110606645, 4.732791619, 6.484075318, 8.424521988, -0.940838, -3.349452, -4.649536, -10.71534, 2.56902, 3.804772, 4.201316, 5.496227, -0.368065, -2.350541, -3.966672, -10.853179, 4.554251, 5.215288, 5.929036, 7.548704], 
[3.76054897, -1.70111542, -3.817051337, -5.384434748, -12.94433278, 3.20177487, 4.077435768, 5.484380007, 7.932820062, -1.636057068, -3.770093186, -5.325621683, -12.98505354, 3.242013713, 4.128197799, 5.538220735, 7.991461152, -0.620637, -2.720905, -3.877139, -11.14389, 2.80923, 3.346214, 3.712149, 5.388519, -0.116666, -1.56611, -3.01587, -11.336203, 4.578208, 4.828982, 5.464389, 7.376692], 
[3.88328055, -1.162250713, -2.946720335, -4.31619449, -12.74726844, 3.280718378, 3.618825341, 4.639464715, 7.238558454, -1.100519498, -2.904468937, -4.255802075, -12.70314626, 3.314853162, 3.672768928, 4.69470302, 7.306377129, -0.36486, -2.043522, -3.037787, -11.503869, 2.882551, 2.968129, 3.287847, 5.408926, 0.014936, -0.873831, -2.046906, -11.741266, 4.146209, 4.910235, 5.081213, 7.270141], 
[4.00601213, -0.678081716, -1.994279235, -3.134003543, -13.70915951, 3.321883769, 3.334523459, 3.974832773, 6.313858005, -0.623323692, -1.961011134, -3.073977121, -13.63781995, 3.361932676, 3.380722413, 4.033285287, 6.393389279, -0.185451, -1.352459, -2.144206, -11.788658, 2.673175, 2.827905, 2.927707, 5.208764, 0.04942, -0.394613, -1.172276, -12.060499, 4.006596, 4.782384, 4.826118, 6.844804], 
[4.12874371, -0.28446651, -1.032211834, -1.845643548, -13.61056883, 3.203173535, 3.386666741, 3.511668792, 5.303004936, -0.243966438, -1.014527968, -1.794358241, -13.59943801, 3.269335037, 3.414043848, 3.577359264, 5.390528739, -0.073964, -0.704453, -1.232445, -11.994309, 2.462203, 2.624699, 2.698315, 4.489518, 2.091401, -0.785876, -1.321593, -12.288981, 4.568228, 4.7553, 4.847236, 6.765984], 
[4.25147529, -0.036691294, -0.232883239, -0.566266305, -13.65817026, 3.292905815, 3.299378316, 3.437263872, 4.527172016, -0.023987058, -0.24351345, -0.555563875, -13.68526158, 3.358139136, 3.379042382, 3.489534775, 4.582527874, -0.017108, -0.201238, -0.40434, -12.118576, 2.335489, 2.391282, 2.48154, 3.74821, -0.018228, -0.228097, -0.440481, -12.427087, 4.439523, 4.505285, 4.607927, 6.009111], 
[4.37420687, 0, -2.72E-07, -2.72E-07, -13.70778397, 3.509251332, 3.509251332, 3.509251604, 4.597869656, 0, -0.000136873, -0.000180684, -13.74910256, 3.511956416, 3.511959682, 3.512048935, 4.48705127, 0, 0.00E+00, -2.00E-06, -12.160178, 2.29323, 2.293231, 2.293231, 3.469927, 0, 0, -1.00E-06, -12.473274, 4.396588, 4.396589, 4.396589, 5.718281]]

new_proj_ip = [[-0.41757502, -0.41757444, -0.21404523],
[-0.42099372, -0.42099351, -0.22835616],
[-0.431148, -0.43114789, -0.27736828],
[-0.44774159, -0.44774095, -0.32860932],
[-0.46996707, -0.46996636, -0.39396549],
[-0.49371814, -0.49371739, -0.46430462],
[-0.50265567, -0.50264845, -0.50264656],
[-0.49102765, -0.49102744, -0.48194129],
[-0.45948682, -0.45948626, -0.43360837],
[-0.4274217, -0.42742139, -0.38181967],
[-0.40007178, -0.40007064, -0.33080844],
[-0.37834035, -0.37834016, -0.28162537],
[-0.36255414, -0.36255378, -0.23536522],
[-0.35296574, -0.35296548, -0.19315733],
[-0.34974888, -0.34974838, -0.15664391],
[-0.34261752, -0.34261739, -0.15510947],
[-0.32804747, -0.32804693, -0.15257833],
[-0.31620784, -0.31620741, -0.15045228],
[-0.31188917, -0.31188909, -0.1496354, ],
[-0.32661906, -0.30470514, -0.16295064],
[-0.34786256, -0.30146387, -0.17319253],
[-0.35981743, -0.30094227, -0.17805545],
[-0.37053777, -0.29670817, -0.19403593],
[-0.38497488, -0.30198849, -0.21513653],
[-0.40251237, -0.31580199, -0.24118456],
[-0.42213956, -0.33693014, -0.2718664, ],
[-0.44253167, -0.36411012, -0.30694483],
[-0.46221593, -0.39592011, -0.34626174],
[-0.47975228, -0.43059699, -0.38969474],
[-0.49369404, -0.46537403, -0.43671825],
[-0.50179493, -0.49372912, -0.48224685],
[-0.50265567, -0.50264845, -0.50264656]]

new_proj_ea = [[0.56278712, 0.68450515, 0.68450566],
[0.5647262, 0.68204048, 0.68204107],
[0.57071685, 0.67430356, 0.67430418],
[0.58127676, 0.66116285, 0.66116309],
[0.59717702, 0.64473073, 0.64473127],
[0.61809652, 0.63155893, 0.63156053],
[0.63171788, 0.63172281, 0.63172723],
[0.60958813, 0.63891235, 0.63891317],
[0.58290238, 0.67062635, 0.67063008],
[0.56206095, 0.70633067, 0.70891351],
[0.54765659, 0.71205065, 0.76283007],
[0.54097163, 0.69512074, 0.80729514],
[0.54353185, 0.65977034, 0.84464037],
[0.55692526, 0.61836895, 0.87344392],
[0.58221013, 0.58221056, 0.88376041],
[0.59604521, 0.59604528, 0.87277528],
[0.63319536, 0.63319578, 0.84141207],
[0.68113778, 0.6811383, 0.8047069, ],
[0.71268308, 0.712684, 0.77817804],
[0.66570027, 0.72423654, 0.78431967],
[0.60786068, 0.73356663, 0.79640276],
[0.58172443, 0.73852289, 0.80416904],
[0.58969917, 0.76911781, 0.77907427],
[0.59965179, 0.73498346, 0.78932472],
[0.60936442, 0.70371806, 0.77253239],
[0.61696936, 0.67658562, 0.74094376],
[0.62179955, 0.65436431, 0.70618444],
[0.62447428, 0.63762703, 0.67518404],
[0.62620493, 0.6268944, 0.6508721, ],
[0.62280284, 0.62812277, 0.63412687],
[0.62604883, 0.62683215, 0.63089715],
[0.63171788, 0.63172281, 0.63172723]]

new_noproj_ip = [[-0.42982116, -0.42982075, -0.2190742, ],
[-0.43322548, -0.43322454, -0.23346589],
[-0.44342743, -0.44342705, -0.28260201],
[-0.46043398, -0.46043349, -0.33559964],
[-0.48406997, -0.48406885, -0.40255139],
[-0.51198907, -0.51198753, -0.47794138],
[-0.52801933, -0.5280183, -0.52801733],
[-0.50670619, -0.50670608, -0.50098493],
[-0.46899997, -0.46899922, -0.44707252],
[-0.43520925, -0.43520895, -0.39282339],
[-0.40740328, -0.40740284, -0.34068544],
[-0.38574795, -0.3857477, -0.29111419],
[-0.3702626, -0.37026256, -0.2448206, ],
[-0.36097086, -0.36097046, -0.20264391],
[-0.35787352, -0.35787322, -0.16582655],
[-0.35001417, -0.35001407, -0.16400586],
[-0.33437153, -0.33436893, -0.1609588, ],
[-0.32190116, -0.32189587, -0.15863952],
[-0.31740409, -0.31740384, -0.15782194],
[-0.33252925, -0.31010636, -0.17098709],
[-0.35464304, -0.30694165, -0.18097317],
[-0.36731172, -0.30656467, -0.1856902, ],
[-0.37801076, -0.30234849, -0.20143471],
[-0.39253447, -0.30785723, -0.22219192],
[-0.41035624, -0.32197407, -0.24784032],
[-0.43058551, -0.3434521, -0.27822881],
[-0.45198891, -0.37109182, -0.31329918],
[-0.47318568, -0.40364687, -0.3531391, ],
[-0.49287892, -0.43971405, -0.39799233],
[-0.50995685, -0.47738165, -0.44807554],
[-0.52304745, -0.51219494, -0.50028713],
[-0.52801933, -0.5280183, -0.52801733]]

new_noproj_ea = [[0.55135059, 0.67109666, 0.67109709],
[0.55322795, 0.66874199, 0.66874277],
[0.55897538, 0.6612025, 0.66120312],
[0.56894202, 0.6479877, 0.64798837],
[0.58347141, 0.63051834, 0.63051986],
[0.60111589, 0.61364158, 0.61364301],
[0.60737484, 0.60737539, 0.6073762, ],
[0.59073698, 0.62356436, 0.62356667],
[0.56913268, 0.66123396, 0.66123545],
[0.55089909, 0.69902913, 0.70317846],
[0.53789625, 0.70495603, 0.75548481],
[0.53188707, 0.68766895, 0.79961021],
[0.53470415, 0.6518196, 0.83741866],
[0.54818758, 0.60999766, 0.8650989, ],
[0.57358665, 0.57358674, 0.87500933],
[0.58825679, 0.58825884, 0.86123681],
[0.62646006, 0.62646643, 0.83365731],
[0.67480118, 0.67480764, 0.79736156],
[0.70646465, 0.70646493, 0.77090621],
[0.65932187, 0.71792719, 0.77662617],
[0.60080044, 0.72718074, 0.78801327],
[0.57377644, 0.73207205, 0.79527859],
[0.58172031, 0.76017928, 0.77264628],
[0.59157081, 0.72593267, 0.78297438],
[0.60114116, 0.69437969, 0.76631371],
[0.60853306, 0.66666727, 0.73479799],
[0.61296723, 0.64348619, 0.69990864],
[0.61485821, 0.62533475, 0.66837491],
[0.61265878, 0.61508056, 0.64275934],
[0.60591076, 0.61411481, 0.6231311, ],
[0.60521996, 0.60943835, 0.61182242],
[0.60737484, 0.60737539, 0.6073762, ]]

a = numpy.array(a)
new_proj_ip = -numpy.array(new_proj_ip) * 27.211386245988
offset_ip = new_proj_ip[0:16].max()
new_proj_ip -= offset_ip
new_proj_ea = numpy.array(new_proj_ea) * 27.211386245988 - offset_ip
new_noproj_ip = -numpy.array(new_noproj_ip) * 27.211386245988
offset_ip = new_noproj_ip[0:16].max()
new_noproj_ip -= offset_ip
new_noproj_ea = numpy.array(new_noproj_ea) * 27.211386245988 - offset_ip

plt.rcParams["font.family"] = "Times New Roman"
# plt.rcParams["mathtext.fontset"] = "custom"

x = a[:, 0]
y = a[:, 1:]
plt.figure(figsize=(10.5, 6.75))

title_fontsize = 32
axis_title_fontsize = 32
axis_tick_fontsize = 28
legend_fontsize = 24
linewidth = 1.5
marksize = 8

plt.rcParams['xtick.direction'] = 'in'
plt.rcParams['ytick.direction'] = 'in'
plt.rcParams['xtick.top'] = True
plt.rcParams['ytick.right'] = True
plt.rcParams['xtick.major.width'] = linewidth + 0.5
plt.rcParams['ytick.major.width'] = linewidth + 0.5
plt.rcParams['xtick.minor.width'] = linewidth + 0.5
plt.rcParams['ytick.minor.width'] = linewidth + 0.5
plt.rcParams['xtick.major.size'] = 6
plt.rcParams['xtick.minor.size'] = 3
plt.rcParams['ytick.major.size'] = 6
plt.rcParams['ytick.minor.size'] = 3
xmajorLocator   = FixedLocator([0., 1.00209916, 2.15922359, 2.73778581, 3.14689107, 4.37420687]) #将x主刻度标签设置为20的倍数
xmajorFormatter = FormatStrFormatter('%3.1f') #设置x轴标签文本的格式
# xminorLocator   = MultipleLocator(0.2) #将x轴次刻度标签设置为5的倍数
# ymajorLocator   = MultipleLocator(2) #将y轴主刻度标签设置为0.5的倍数
ymajorLocator   = LogLocator(base=10.0, numticks=10) 
ymajorFormatter = FormatStrFormatter('%3.1g') #设置y轴标签文本的格式
# yminorLocator   = MultipleLocator(1) #将此y轴次刻度标签设置为0.1的倍数
yminorLocator   = LogLocator(base=10.0, subs=[2.5, 5.0, 7.5])  

ax = plt.subplot(111)
# ax2 = ax.twiny()
ax.set_yscale('log')

#设置主刻度标签的位置,标签文本的格式
ax.xaxis.set_major_locator(xmajorLocator)
ax.xaxis.set_major_formatter(xmajorFormatter)
ax.yaxis.set_major_locator(ymajorLocator)
# ax.yaxis.set_major_formatter(ymajorFormatter)
#显示次刻度标签的位置,没有标签文本
# ax.xaxis.set_minor_locator(xminorLocator)
ax.yaxis.set_minor_locator(yminorLocator)


ax.xaxis.grid(True, which='major', linestyle='-', color='lightgrey') #x坐标轴的网格使用主刻度
gca = plt.gca()
gca.tick_params(pad=15)
gca.spines['top'].set_linewidth(linewidth + 0.5)
gca.spines['bottom'].set_linewidth(linewidth + 0.5)
gca.spines['left'].set_linewidth(linewidth + 0.5)
gca.spines['right'].set_linewidth(linewidth + 0.5)

# plt.xlabel("R(H-H) (Angstrom)", fontdict={'family':'Times New Roman', 'size':axis_title_fontsize})
plt.ylabel("Difference from EOM-CCSD (eV)", fontdict={'family':'Times New Roman', 'size':axis_title_fontsize}, labelpad=0)
# plt.title('$\mathregular{H_2\ chain}$', fontsize=title_fontsize)
# plt.axes([0., 0., 1., .8])
plt.xlim((0,4.37420687))
plt.ylim((1e-4,100.0))
plt.xticks([0., 1.00209916, 2.15922359, 2.73778581, 3.14689107, 4.37420687], ['L', 'Γ', 'X', 'W', 'K', 'Γ'], fontproperties = 'Times New Roman', size=axis_tick_fontsize)
plt.yticks(fontproperties = 'Times New Roman', size=axis_tick_fontsize)
# plt.gca().xaxis.set_major_formatter(ticker.FormatStrFormatter("%.1f"))

# plt.plot([0,4.37420687], [0.0, 0.0], label=None, linewidth=linewidth, linestyle='-', marker=None, markersize=marksize, color='black')

x_old = x.copy()
y_old = y.copy()
x_new = numpy.arange(101) * 1. / 100. * 4.37420687
y_new = []
import scipy.interpolate
for i in range(y.shape[1]):
    x_axis = x_old.copy()
    y_axis = y[:, i].copy()
    f_y_new = scipy.interpolate.interp1d(x_axis, y_axis, "cubic")
    y_new.append(f_y_new(x_new))

y_new = numpy.array(y_new).transpose(1, 0)
print(y_new.shape)

# plt.plot(x, y[:, 24], label="HSE", linewidth=linewidth, linestyle=' ', marker='^', markersize=marksize, color='black')
# plt.plot(x, y[:, 25], label=None, linewidth=linewidth, linestyle=' ', marker='^', markersize=marksize, color='black')
# plt.plot(x, y[:, 26], label=None, linewidth=linewidth, linestyle=' ', marker='^', markersize=marksize, color='black')
# plt.plot(x, y[:, 27], label=None, linewidth=linewidth, linestyle=' ', marker='^', markersize=marksize, color='black')
# plt.plot(x, y[:, 28], label=None, linewidth=linewidth, linestyle=' ', marker='^', markersize=marksize, color='black')
# plt.plot(x, y[:, 29], label=None, linewidth=linewidth, linestyle=' ', marker='^', markersize=marksize, color='black')
# plt.plot(x, y[:, 30], label=None, linewidth=linewidth, linestyle=' ', marker='^', markersize=marksize, color='black')
# plt.plot(x, y[:, 31], label=None, linewidth=linewidth, linestyle=' ', marker='^', markersize=marksize, color='black')

## plt.plot(x_new, y_new[:, 0], label="EOM-CCSD", linewidth=linewidth, linestyle='--', marker=None, markersize=marksize, color='black')
## plt.plot(x_new, y_new[:, 1], label=None, linewidth=linewidth, linestyle='--', marker=None, markersize=marksize, color='black')
## plt.plot(x_new, y_new[:, 2], label=None, linewidth=linewidth, linestyle='--', marker=None, markersize=marksize, color='black')
# plt.plot(x_new, y_new[:, 3], label=None, linewidth=linewidth, linestyle='--', marker=None, markersize=marksize, color='black')
## plt.plot(x_new, y_new[:, 4], label=None, linewidth=linewidth, linestyle='--', marker=None, markersize=marksize, color='black')
## plt.plot(x_new, y_new[:, 5], label=None, linewidth=linewidth, linestyle='--', marker=None, markersize=marksize, color='black')
## plt.plot(x_new, y_new[:, 6], label=None, linewidth=linewidth, linestyle='--', marker=None, markersize=marksize, color='black')
# plt.plot(x_new, y_new[:, 7], label=None, linewidth=linewidth, linestyle='--', marker=None, markersize=marksize, color='black')

# plt.plot(x, new_proj_ip[:, 0], label="EOM-ADAPT-C", linewidth=linewidth, linestyle='--', marker='o', markersize=marksize, color='cornflowerblue')
# plt.plot(x, new_proj_ip[:, 1], label=None, linewidth=linewidth, linestyle='--', marker='o', markersize=marksize, color='cornflowerblue')
# plt.plot(x, new_proj_ip[:, 2], label=None, linewidth=linewidth, linestyle='--', marker='o', markersize=marksize, color='cornflowerblue')
# plt.plot(x, new_proj_ea[:, 0], label=None, linewidth=linewidth, linestyle='--', marker='o', markersize=marksize, color='cornflowerblue')
# plt.plot(x, new_proj_ea[:, 1], label=None, linewidth=linewidth, linestyle='--', marker='o', markersize=marksize, color='cornflowerblue')
# plt.plot(x, new_proj_ea[:, 2], label=None, linewidth=linewidth, linestyle='--', marker='o', markersize=marksize, color='cornflowerblue')

## plt.plot(x, y[:, 8], label="EOM-ADAPT-C", linewidth=linewidth, linestyle=':', marker='o', markersize=marksize, color='mediumblue')
## plt.plot(x, y[:, 9], label=None, linewidth=linewidth, linestyle=':', marker='o', markersize=marksize, color='mediumblue')
## plt.plot(x, y[:, 10], label=None, linewidth=linewidth, linestyle=':', marker='o', markersize=marksize, color='mediumblue')
# plt.plot(x, y[:, 11], label=None, linewidth=linewidth, linestyle=':', marker='o', markersize=marksize, color='mediumblue')
## plt.plot(x, y[:, 12], label=None, linewidth=linewidth, linestyle=':', marker='o', markersize=marksize, color='mediumblue')
## plt.plot(x, y[:, 13], label=None, linewidth=linewidth, linestyle=':', marker='o', markersize=marksize, color='mediumblue')
## plt.plot(x, y[:, 14], label=None, linewidth=linewidth, linestyle=':', marker='o', markersize=marksize, color='mediumblue')
# plt.plot(x, y[:, 15], label=None, linewidth=linewidth, linestyle=':', marker='o', markersize=marksize, color='mediumblue')

err1 = y[:, [0, 1, 2, 4, 5, 6]] - y[:, [8, 9, 10, 12, 13, 14]]
err1 = numpy.mean(abs(err1), axis=1)
print(err1)
print(err1.shape)
plt.plot(x, err1, label="EOM-ADAPT-C", linewidth=linewidth, linestyle=':', marker='o', markersize=marksize, color='mediumblue')

# plt.plot(x, new_noproj_ip[:, 0], label="EOM-NP", linewidth=linewidth, linestyle=':', marker=None, markersize=marksize, color='darkgreen')
# plt.plot(x, new_noproj_ip[:, 1], label=None, linewidth=linewidth, linestyle=':', marker=None, markersize=marksize, color='darkgreen')
# plt.plot(x, new_noproj_ip[:, 2], label=None, linewidth=linewidth, linestyle=':', marker=None, markersize=marksize, color='darkgreen')
# plt.plot(x, new_noproj_ea[:, 0], label=None, linewidth=linewidth, linestyle=':', marker=None, markersize=marksize, color='darkgreen')
# plt.plot(x, new_noproj_ea[:, 1], label=None, linewidth=linewidth, linestyle=':', marker=None, markersize=marksize, color='darkgreen')
# plt.plot(x, new_noproj_ea[:, 2], label=None, linewidth=linewidth, linestyle=':', marker=None, markersize=marksize, color='darkgreen')

# plt.plot(x_new, y_new[:, 16], label="PBE", linewidth=linewidth - 0.75, linestyle='-.', marker=None, markersize=marksize, color='darkorange')
# plt.plot(x_new, y_new[:, 17], label=None, linewidth=linewidth - 0.75, linestyle='-.', marker=None, markersize=marksize, color='darkorange')
# plt.plot(x_new, y_new[:, 18], label=None, linewidth=linewidth - 0.75, linestyle='-.', marker=None, markersize=marksize, color='darkorange')
# plt.plot(x_new, y_new[:, 19], label=None, linewidth=linewidth - 0.75, linestyle='-.', marker=None, markersize=marksize, color='darkorange')
# plt.plot(x_new, y_new[:, 20], label=None, linewidth=linewidth - 0.75, linestyle='-.', marker=None, markersize=marksize, color='darkorange')
# plt.plot(x_new, y_new[:, 21], label=None, linewidth=linewidth - 0.75, linestyle='-.', marker=None, markersize=marksize, color='darkorange')
# plt.plot(x_new, y_new[:, 22], label=None, linewidth=linewidth - 0.75, linestyle='-.', marker=None, markersize=marksize, color='darkorange')
# plt.plot(x_new, y_new[:, 23], label=None, linewidth=linewidth - 0.75, linestyle='-.', marker=None, markersize=marksize, color='darkorange')

plt.legend(ncol=2, prop={'family':'Times New Roman', 'size':legend_fontsize}, loc='upper left', bbox_to_anchor=(0.44, 1.19), frameon=False)

plt.subplots_adjust(left=0.15, right=0.95, top=0.95, bottom=0.1)

plt.savefig("band-Si-err.png")

